Relational Quantum Causal Processes toward Quantum Gravity with Controlled Einstein Response

We construct a finite-Hilbert interacting quantum model in which matter and geometric response are generated by a single Schwinger functional along one spatial refinement. Two inequivalent discretizations converge analytically to the same Hamiltonian on a fixed physical Fourier band, with second- and fourth-order regulator bounds. The common limit determines the excitation gap, connected nonlinear matter response, mixed matter-geometry susceptibility, and low-frequency geometric kernel. Within a prescribed covariant two-derivative FLRW sector, the latter fixes a positive induced Newton coefficient without an additional normalization parameter. The same spectral data define a conserved excitation stress and a regulator-stable semiclassical Friedmann trajectory. These results establish a common regulator limit for interaction, response, and backreaction within one microscopic family. The construction is restricted to a two-mode Fourier band, a finite oscillator cutoff, and a prescribed semiclassical gravitational sector; an interacting all-band quantum field theory with dynamical geometry is not constructed here.

==> anc/rqcp_toward_quantum_gravity_supplement.tex <==
\documentclass[11pt]{article}
\usepackage[margin=1in]{geometry}
\usepackage{amsmath,amssymb,amsthm,mathtools,bm}
\usepackage{booktabs,tabularx,array,longtable}
\usepackage{microtype}
\usepackage[hidelinks]{hyperref}
\usepackage{enumitem}
\newcolumntype{P}[1]{>{\raggedright\arraybackslash}p{#1}}
\newtheorem{lemma}{Lemma}[section]
\newtheorem{proposition}[lemma]{Proposition}
\newcommand{\Tr}{\operatorname{Tr}}
\newcommand{\diff}{\mathrm d}
\newcommand{\eps}{\varepsilon}

\title{Supplemental Material for\\
\emph{Relational Quantum Causal Processes toward Quantum Gravity with Controlled Einstein Response}}
\author{Yipeng Xu}
\date{August 2026}

\begin{document}
\maketitle
\tableofcontents

\section{Matrix realization and source derivatives}

Each oscillator uses the number basis \(|n\rangle\), \(0\le n<8\).  Let
\(b\) be the truncated lowering matrix and define
\begin{equation}
 Q=\frac{b+b^\dagger}{\sqrt2},
 \qquad
 P=\frac{b-b^\dagger}{i\sqrt2}.
\end{equation}
Tensoring two copies gives the operators in the main text.  The truncation
does not preserve the canonical commutator on the highest number state; no
claim below uses an infinite-dimensional canonical relation.  All analytic
regulator statements concern the same finite matrices.

Let \(H(J)=H_0-JQ_0\), and assume a simple gapped ground state.  Write
\begin{equation}
 P_0=|0\rangle\langle0|,
 \qquad Q_0^{\perp}=I-P_0,
 \qquad R=Q_0^{\perp}(H_0-E_0)^{-1}Q_0^{\perp}.
\end{equation}
Choose the parallel-transport gauge \(\langle0|\partial_J0\rangle=0\).
Differentiating
\((H(J)-E(J))|0(J)\rangle=0\) recursively gives
\begin{align}
 E'&=-\langle Q_0\rangle,\\
 |0'\rangle&=-R(E'-H')|0\rangle,\\
 E^{(k)}&=\sum_{j=0}^{k-1}\binom{k-1}{j}
 \langle0^{(j)}|H'|0^{(k-1-j)}\rangle
 \quad(k\ge2),
\end{align}
with normalization corrections fixed at every order.  The repository
implementation uses this recursion through fourth order and diagonalizes the
Hamiltonian independently for a centered-stencil check.

\section{Uniform analytic neighborhood}

\begin{lemma}[Gap-controlled resolvent]
If the first gap obeys \(\Delta(s)\ge g_0>0\) on an interval \(I_s\), then
the reduced resolvent satisfies \(\|R(s)\|\le g_0^{-1}\), and every fixed
source derivative obtained from a finite product of bounded insertions and
reduced resolvents is uniformly bounded on \(I_s\).
\end{lemma}

\begin{proof}
The spectrum of \(H-E_0\) on the orthogonal complement of the ground state
lies in \([g_0,\infty)\).  The resolvent bound follows from the spectral
theorem.  A finite product is bounded by the product of the insertion norms
and the corresponding power of \(g_0^{-1}\).
\end{proof}

The Hamiltonian is affine analytic in \(s\).  Since the ground-state spectral
island remains isolated, the Riesz projector
\begin{equation}
 P_0(s)=-\frac1{2\pi i}\oint_\Gamma(H(s)-z)^{-1}\,\diff z
\end{equation}
is analytic on a common complex neighborhood.  This proves that the source
responses, \(B(s)\), \(G(s)\), and \(G(s)\Delta(s)^2\) converge at the same
order as \(s_N-1\), with constants determined by the finite matrices and
\(g_0\).

\section{Improved symbol derivation}

The fourth-order second-derivative stencil has symbol
\begin{equation}
 s_{\rm imp}(h)=\frac{30-32\cos h+2\cos2h}{12h^2}.
\end{equation}
Using
\(\cos h=\sum_{n\ge0}(-1)^nh^{2n}/(2n)!\) gives
\begin{equation}
 1-s_{\rm imp}(h)
 =\sum_{n=3}^{\infty}
 \frac{(-1)^{n+1}(4^n-16)}{6(2n)!}h^{2n-2}.
\end{equation}
The absolute ratio is
\begin{equation}
 \frac{(4^{n+1}-16)h^2}{(4^n-16)(2n+2)(2n+1)}.
\end{equation}
For \(n\ge3\) and \(h\le\pi/6\), it is bounded above by
\(5h^2/56<1\).  Alternation then yields
\(0\le1-s_{\rm imp}(h)\le h^4/90\).

\section{Duhamel channel estimate}

For self-adjoint \(H\) and \(H+V\),
\begin{equation}
 e^{-it(H+V)}-e^{-itH}
 =-i\int_0^t e^{-i(t-u)(H+V)}V e^{-iuH}\,\diff u.
\end{equation}
Hence the operator norm difference is at most \(|t|\|V\|\).  For any
trace-class \(\rho\), insert and subtract one mixed unitary product:
\begin{align}
 &\|U_V\rho U_V^\dagger-U\rho U^\dagger\|_1\\
 &\quad\le
 \|(U_V-U)\rho U_V^\dagger\|_1
 +\|U\rho(U_V^\dagger-U^\dagger)\|_1
 \le2|t|\|V\|\,\|\rho\|_1.
\end{align}
Taking the supremum gives the bound in the main text.

\section{Dynamic response expansion}

For a Hermitian insertion \(O\), the zero-temperature connected Euclidean
two-point function has poles at the excitation gaps.  We use the
effective-action kernel, obtained by reversing the sign of the connected
susceptibility shift.  Subtracting its static term and expanding around
\(\omega=0\) gives
\begin{equation}
 K(\omega)-K(0)
 =B\omega^2
 -2\omega^4\sum_{n>0}
 \frac{|O_{0n}|^2}{\Delta_n^3(\Delta_n^2+\omega^2)},
\end{equation}
Dividing the absolute remainder by \(B\omega^2\) yields the weighted average
\begin{equation}
 \omega^2
 \frac{\sum_{n>0}|O_{0n}|^2/
 [\Delta_n^3(\Delta_n^2+\omega^2)]}
 {\sum_{n>0}|O_{0n}|^2/\Delta_n^3}
 \le\frac{\omega^2}{g_0^2}.
\end{equation}

\section{FLRW normalization in full detail}

For
\(\diff s^2=-\diff t^2+a(t)^2\diff\bm x^2\),
\begin{equation}
 \sqrt{-g}=a^3,
 \qquad
 R=6\left(\frac{\ddot a}{a}+\frac{\dot a^2}{a^2}\right).
\end{equation}
Thus
\begin{align}
 S_{\rm EH}
 &=6V_0C_R\int\diff t\,(a^2\ddot a+a\dot a^2)\\
 &=6V_0C_R[a^2\dot a]_{\partial}
 -6V_0C_R\int\diff t\,a\dot a^2.
\end{align}
After Wick rotation, the quadratic term about \(a=1\), with
\(a=e^\sigma\), is
\begin{equation}
 S_{E,\rm EH}^{(2)}=6V_0C_R
 \int\diff\tau\,(\partial_\tau\sigma)^2
 =6V_0C_R\int\frac{\diff\omega}{2\pi}
 \omega^2|\sigma_\omega|^2.
\end{equation}
Equating this to \(\frac12B\omega^2|\sigma_\omega|^2\) gives
\(B=12V_0C_R\).  The volume and boundary terms are not hidden: the coordinate
volume is fixed in the convention sheet, and the boundary contribution is
displayed above.

\section{Backreaction stability}

Let
\begin{equation}
 F(a,s)=a\sqrt{\frac{8\pi G(a,s)}3
 \frac{\Delta(a,s)}{V_0a^3}}.
\end{equation}
On a compact interval where \(G\), \(\Delta\), and \(a\) are positive and
the gap is uniform, analytic perturbation theory gives constants
\(L_a,L_s\) satisfying
\begin{equation}
 |F(a,s)-F(b,s)|\le L_a|a-b|,
 \qquad
 |F(a,s)-F(a,1)|\le L_s|s-1|.
\end{equation}
If \(a_s(0)=a_1(0)\), subtraction of the integral equations gives
\begin{equation}
 |a_s(t)-a_1(t)|
 \le\int_0^t[L_a|a_s(u)-a_1(u)|+L_s|s-1|],\diff u.
\end{equation}
Gronwall yields
\begin{equation}
 \sup_{0\le t\le T}|a_s(t)-a_1(t)|
 \le\frac{L_s}{L_a}(e^{L_aT}-1)|s-1|,
\end{equation}
with the continuous \(L_a\to0\) limit understood.

\section{Numerical protocols}

\subsection{Direct reference}

The continuum-band row is obtained by setting \(s=1\) in the matrix
Hamiltonian before diagonalization.  No extrapolation is used to define this
row.  Finite-\(N\) rows are compared directly with it.

\subsection{Fourth derivative}

The reported \(\partial_J^4W\) is generated by the spectral recursion.  An
independent centered stencil uses source steps
\(0.04,0.02,0.01,0.005,0.0025\).  Its absolute errors decrease
monotonically:
\begin{equation}
 0.144535, 0.0350897, 0.00870603, 0.00217240, 0.000535309.
\end{equation}
The trend is consistent with second-order stencil convergence but is not used
to determine the reported value.

\subsection{Mixed response}

For each \(\sigma\), \(\partial_J^2W\) is spectral.  A centered derivative in
\(\sigma\) is combined with fourth-order Richardson extrapolation.  The
default result is \(13.102173996407302\); halving the source step gives
\(13.10217399628577\).

\subsection{Backreaction}

The gap is evaluated on scale-factor grids of 81, 161 and 321 points and
interpolated before RK4 evolution with time steps 0.01, 0.005 and 0.0025.  The
final scale factors are
\begin{equation}
1.1505514512573096,\quad
1.1505514556252578,\quad
1.1505514561703514.
\end{equation}
The two successive differences have ratio \(8.0132\).  The middle protocol is
the recorded headline row; the finest protocol is the independent
discretization check.

\section{Domain and evidence of the main results}

\begin{longtable}{P{0.12\textwidth}P{0.28\textwidth}P{0.25\textwidth}P{0.23\textwidth}}
\caption{Evidence and domain of the central results.}\label{tab:claim-evidence}\\
\toprule
Result & Evidence & Established domain & Further extension\\
\midrule
\endfirsthead
\toprule
Result & Evidence & Established domain & Further extension\\
\midrule
\endhead
Common family
& One serialized Hamiltonian specification, verified parameter identity, unitary
completeness and Duhamel bound
& Exact finite-Hilbert UCP family on bounded time
& Autonomous architecture selection\\
Interaction
& Exact fourth source derivative, positive gap and operator-norm symbol limit
& Interacting fixed physical band
& All-band constructive four-dimensional QFT\\
Ward support
& Sparse-coefficient scalar and metric Lie closure
& Classical continuum Ward support
& Quantum BV measure and anomaly cancellation\\
Newton response
& Spectral kernel, exact FLRW normalization, two symbol bounds and direct
\(H(s=1)\) row
& Positive common fixed-band \(G\)
& Oscillator-cutoff removal and tensor-sector universality\\
Matter feedback
& Quantum excitation stress, exact continuity identity, stable declared
Friedmann trajectory
& Quantum matter sourcing semiclassical geometry
& Quantum metric and derived Einstein constraint\\
Common limit
& Duhamel, Weyl, analytic response, kernel and Gronwall bounds
& One vanishing regulator scale
& Algorithmic floating-point error as a theorem\\
Spectral number
& Direct \(G_*\Delta_*^2\) from the common source normalization
& Finite-volume spectral benchmark
& Empirical prediction or infinite-volume observable\\
\bottomrule
\end{longtable}

\section{Reproducibility inventory}

The public reproducibility archive exposes the calculation through the
following stable paths:
\begin{itemize}
\item \texttt{scripts/check\_rqcp\_unified\_qg\_closure.py};
\item \texttt{scripts/rqcp\_unified\_qg\_common.py};
\item \texttt{evidence/rqcp-unified-qg-closure-evidence.json};
\item \texttt{evidence/RQCP\_UNIFIED\_BENCHMARK\_PAPER\_GATE.md};
\item \texttt{numerics/make\_paper\_figures.py}.
\end{itemize}
The evidence JSON records the model fingerprint, direct continuum row,
finite-\(N\) rows, analytic-bound ratios, independent derivative checks,
algorithmic refinements, consistency controls, and the declared domain.  The
validators cover the finite-Hilbert calculations and analytic bounds listed
here.
The versioned public archive is available in the
\href{https://github.com/Amordia/rqcp-toward-quantum-gravity}
{public GitHub repository} and under DOI
\href{https://doi.org/10.5281/zenodo.22073562}
{10.5281/zenodo.22073562}, which resolves to its latest archived version.

\end{document}

